A Time-Segmented Consortium Blockchain for Robotic Event Registration

A blockchain, during its lifetime, records large amounts of data, that in a common usage its kept on its entirety. In a robotics environment, the old information is useful for human evaluation, or oracles interfacing with the blockchain but it is not useful for the robots that require only current information in order to continue their work. This causes a storage problem in blockchain nodes that have limited storage capacity, such as in the case of nodes attached to robots that are usually built around embedded solutions. This paper presents a time-segmentation solution for devices with limited storage capacity, integrated in a particular robot-directed blockchain called RobotChain. Results are presented regarding the proposed solution that show that the goal of restricting each node's capacity is reached without compromising all the benefits that arise from the use of blockchains in these contexts, and on the contrary, it allows for cheap nodes to use this blockchain, reduces storage costs and allows faster deployment of new nodes.

==> figs/fig-gen.py <==
import matplotlib.pyplot as plt                                                                              
import numpy as np
x = [20,50,100,200,500,1000,5000, 10000]
# KBytes
# y= [1377,3150,5891,11564,28120,55686,278553,557405]
# z= [1610,4166,8516,17986,44372,85734,425620,924476]
# mk2 = [5530,5534,5641,5612,5506,5395,5256,5645]
#Mbytes
y= [1.377,3.150,5.891,11.564,28.120,55.686,278.553,557.405]
z= [1.610,4.166,8.516,17.986,44.372,85.734,425.620,924.476]
mk2 = [5.530,5.534,5.641,5.612,5.506,5.395,5.256,5.645]

x=np.asarray(x)
y=np.asarray(y)
z=np.asarray(z)
mk2=np.asarray(mk2)

plt.plot(x,z,'-or',label='Normal')
plt.plot(x,y,'-ob',label='First segmentation approach')
plt.plot(x,mk2,'-og',label='Second segmentation approach')

plt.legend()
plt.ylabel('Size of the blockchain on each regular node [mBytes]')
plt.xlabel('Number of blocks in the blockchain')
plt.grid(True)
plt.savefig("out.pdf",bbox_inches="tight")
#plt.show()


==> figs/fig4/fig_gen_1000blocos_segmentos_variaveis.py <==
import matplotlib.pyplot as plt                                                                              
import numpy as np
x = [10,20,50,100,250] #,200,500,1000,5000, 10000]
y= [2.2828, 5.354, 13.918, 28.286, 70.582] # Segment Size
z= [316.990,282.211,284.177,285.873,284.586] #Global Storage Size
#mk2 = [5.530,5.534,5.641,5.612,5.506,5.395,5.256,5.645]
"""
316.990kB	../segmented/1000/store
282.211kB	20/store
284.177kB	50/store
285.873kB	100/store
284.586kB	250/store
"""



x=np.asarray(x)
y=np.asarray(y)
z=np.asarray(z)
#mk2=np.asarray(mk2)


#####$ORIGINAL
plt.figure()
plt.plot(x,y,'-or',label='Segment Size')
plt.plot(x,z,'-ob',label='Cold Storage Size')
plt.axhline(y=34.296, color='c', linestyle='--',label="Rolling mode")
plt.axhline(y=185.840, color='m', linestyle='--',label="Full mode")
plt.axhline(y=284.390, color='y', linestyle='--',label="Archive mode")

plt.legend()
plt.ylabel('Size of the blockchain [mBytes]')
plt.xlabel('Segmentation Value')
plt.grid(True)
plt.savefig("original.pdf",bbox_inches="tight")

#####$"correct"
plt.figure()
plt.plot(x,y,'-or',label='Compute Device Size')
plt.plot(x,z,'-ob',label='Cold Storage Size')
plt.axhline(y=34.296, color='c', linestyle='--',label="Rolling mode")
plt.axhline(y=185.840, color='m', linestyle='--',label="Full mode")
plt.axhline(y=284.390, color='y', linestyle='--',label="Archive mode")

plt.legend()
plt.ylabel('Size of the Segment [mBytes]')
plt.xlabel('Number of Blocks per Segment')
plt.grid(True)
plt.savefig("corrected.pdf",bbox_inches="tight")

######subfig1
plt.figure()
plt.plot(x,y,'-or',label='Segment Size')
plt.axhline(y=34.296, color='c', linestyle='--',label="Rolling mode")

plt.legend()
plt.ylabel('Size of the Segment [mBytes]')
plt.xlabel('Number of Blocks per Segment')
plt.grid(True)
plt.savefig("subfig1_compute-device.pdf",bbox_inches="tight")

#######subfig2
plt.figure()
plt.plot(x,z,'-ob',label='Cold Storage Size')
#plt.axhline(y=34.296, color='c', linestyle='--',label="Rolling mode")
#plt.axhline(y=185.840, color='m', linestyle='--',label="Full mode")
plt.axhline(y=284.390, color='y', linestyle='--',label="Archive mode")

plt.legend()
plt.ylabel('Size of the blockchain [mBytes]')
plt.xlabel('Number of Blocks per Segment')
plt.grid(True)
plt.savefig("subfig2_cold-storage.pdf",bbox_inches="tight")


#plt.show()

# \du ?0*/store/10/data.mdb  -BMB | sort -h


"""
Segment Size (Size required by normal nodes):
8.348kB	10/store/4/data.mdb
19.293kB	20/store/4/data.mdb
51.446kB	50/store/4/data.mdb
104.612kB	100/store/4/data.mdb
241.329kB	250/store/4/data.mdb
"""

"""
Global Storage Size ( Size required by cold storage nodes):
->\du -s ?0*/store/ 250/store/  -BKB | sort -h
823.985kB	250/store/
944.595kB	10/store/
995.541kB	100/store/
1.001.350kB	20/store/
1.016.214kB	50/store/


\du -s exp_tamanho/experiment-results/unsegment-results/1000 -BKB | sort -h 
85750kB	exp_tamanho/experiment-results/unsegment-results/1000
"""


==> figs/fig_gen.py <==
import matplotlib.pyplot as plt                                                                              
import numpy as np
x = [20,50,100,200,500,1000,5000, 10000]
# KBytes
# y= [1377,3150,5891,11564,28120,55686,278553,557405]
# z= [1610,4166,8516,17986,44372,85734,425620,924476]
# mk2 = [5530,5534,5641,5612,5506,5395,5256,5645]
#Mbytes

rolling=[8.877,17.179,28.185,31.474,33.219,34.296,37.450,47.264]
full   =[8.135,15.545,25.961,43.885,100.021,185.840,883.332,1730.507]
archive=[7.390,15.889,30.188,59.663,144.258,284.390,1425.957,2861.413]
segment=[3.599,3.148,2.970,2.968,2.937,2.846,2.805,2.433]

x=np.asarray(x)
archive=np.asarray(archive)
full   =np.asarray(full)
rolling=np.asarray(rolling)
segment=np.asarray(segment)

#plt.plot(x,archive,'-or',label='Archive mode')
#plt.plot(x,full,'-og',label='Full mode')
plt.plot(x,rolling,'-ob',label='Rolling mode')
plt.plot(x,segment,'-oy',label='Segmentation version')

plt.legend()
plt.ylabel('Size of the blockchain on each node [mBytes]')
plt.xlabel('Number of blocks in the blockchain')
plt.grid(True)
plt.savefig("rolling_vs_seg.pdf",bbox_inches="tight")

plt.plot(x,full,'-og',label='Full mode')
plt.plot(x,archive,'-or',label='Archive mode')
plt.legend()
plt.savefig("modes_vs_seg.pdf",bbox_inches="tight")
#plt.show()

"""
Normal Tezos

7.390kB	archivemode/20/store/1/data.mdb
15.889kB	archivemode/50/store/1/data.mdb
30.188kB	archivemode/100/store/1/data.mdb
59.663kB	archivemode/200/store/1/data.mdb
144.258kB	archivemode/500/store/1/data.mdb
284.390kB	archivemode/1000/store/1/data.mdb
1425.957kB	archivemode/5000/store/1/data.mdb
2861.413kB	archivemode/10000/store/1/data.mdb
############################################################
8.877kB	        rolling/20/store/data.mdb
17.179kB	    rolling/50/store/data.mdb
28.185kB	    rolling/100/store/data.mdb
31.474kB	    rolling/200/store/data.mdb
33.219kB	    rolling/500/store/data.mdb
34.296kB	    rolling/1000/store/data.mdb
37.450kB	    rolling/5000/store/data.mdb
47.264kB	    rolling/10000/store/data.mdb
############################################################
8.135kB	    fullnode/20/store/data.mdb
15.545kB	    fullnode/50/store/data.mdb
25.961kB	    fullnode/100/store/data.mdb
43.885kB	    fullnode/200/store/data.mdb
100.021kB	fullnode/500/store/data.mdb
185.840kB	fullnode/1000/store/data.mdb
883.332kB	fullnode/5000/store/data.mdb
1730.507kB	fullnode/10000/store/data.mdb

############################################################
Segmented Used vals:

	
20	3.599
50	3.148
100	2.970
200	2.968
500	2.937
1000	2.846
5000	2.805
10000	2.433
Sum


2.614kB	20/store/2/data.mdb
2.806kB	50/store/5/data.mdb
2.753kB	100/store/10/data.mdb
2.864kB	200/store/21/data.mdb
2.765kB	500/store/55/data.mdb
2.855kB	1000/store/111/data.mdb
2.372kB	5000/store/555/data.mdb

############################################################
4584kB	20/store/1/data.mdb
2614kB	20/store/2/data.mdb


4752kB	50/store/1/data.mdb
2868kB	50/store/2/data.mdb
2831kB	50/store/3/data.mdb
2483kB	50/store/4/data.mdb
2806kB	50/store/5/data.mdb



4502kB	100/store/1/data.mdb
2741kB	100/store/2/data.mdb
3068kB	100/store/3/data.mdb
2831kB	100/store/4/data.mdb
2675kB	100/store/5/data.mdb
3146kB	100/store/6/data.mdb
2634kB	100/store/7/data.mdb
2868kB	100/store/8/data.mdb
2773kB	100/store/9/data.mdb
2753kB	100/store/10/data.mdb
2679kB	100/store/11/data.mdb



5006kB	200/store/1/data.mdb
3236kB	200/store/2/data.mdb
2794kB	200/store/3/data.mdb
2663kB	200/store/4/data.mdb
2860kB	200/store/5/data.mdb
3036kB	200/store/6/data.mdb
3134kB	200/store/7/data.mdb
2761kB	200/store/8/data.mdb
2868kB	200/store/9/data.mdb
2823kB	200/store/10/data.mdb
2900kB	200/store/11/data.mdb
2847kB	200/store/12/data.mdb
2790kB	200/store/13/data.mdb
2888kB	200/store/14/data.mdb
2704kB	200/store/15/data.mdb
2802kB	200/store/16/data.mdb
3077kB	200/store/17/data.mdb
2831kB	200/store/18/data.mdb
2786kB	200/store/19/data.mdb
2929kB	200/store/20/data.mdb
2864kB	200/store/21/data.mdb
2696kB	200/store/22/data.mdb

4817kB	500/store/1/data.mdb
2790kB	500/store/2/data.mdb
2823kB	500/store/3/data.mdb
2868kB	500/store/4/data.mdb
2524kB	500/store/5/data.mdb
2487kB	500/store/6/data.mdb
2978kB	500/store/7/data.mdb
2982kB	500/store/8/data.mdb
2708kB	500/store/9/data.mdb
3253kB	500/store/10/data.mdb
3306kB	500/store/11/data.mdb
2794kB	500/store/12/data.mdb
2831kB	500/store/13/data.mdb
2835kB	500/store/14/data.mdb
3011kB	500/store/15/data.mdb
3183kB	500/store/16/data.mdb
2753kB	500/store/17/data.mdb
2687kB	500/store/18/data.mdb
2888kB	500/store/19/data.mdb
3032kB	500/store/20/data.mdb
2872kB	500/store/21/data.mdb
2929kB	500/store/22/data.mdb
3261kB	500/store/23/data.mdb
2577kB	500/store/24/data.mdb
3064kB	500/store/25/data.mdb
2946kB	500/store/26/data.mdb
2946kB	500/store/27/data.mdb
2745kB	500/store/28/data.mdb
2794kB	500/store/29/data.mdb
2888kB	500/store/30/data.mdb
2909kB	500/store/31/data.mdb
2896kB	500/store/32/data.mdb
2585kB	500/store/33/data.mdb
3101kB	500/store/34/data.mdb
2905kB	500/store/35/data.mdb
2765kB	500/store/36/data.mdb
2847kB	500/store/37/data.mdb
2823kB	500/store/38/data.mdb
3146kB	500/store/39/data.mdb
3146kB	500/store/40/data.mdb
2835kB	500/store/41/data.mdb
3044kB	500/store/42/data.mdb
2802kB	500/store/43/data.mdb
3118kB	500/store/44/data.mdb
3195kB	500/store/45/data.mdb
2802kB	500/store/46/data.mdb
2978kB	500/store/47/data.mdb
2954kB	500/store/48/data.mdb
2884kB	500/store/49/data.mdb
3023kB	500/store/50/data.mdb
2995kB	500/store/51/data.mdb
2962kB	500/store/52/data.mdb
2843kB	500/store/53/data.mdb
2638kB	500/store/54/data.mdb
2765kB	500/store/55/data.mdb

4895kB	1000/store/1/data.mdb
2757kB	1000/store/2/data.mdb
2753kB	1000/store/3/data.mdb
2716kB	1000/store/4/data.mdb
2573kB	1000/store/5/data.mdb
2638kB	1000/store/6/data.mdb
2712kB	1000/store/7/data.mdb
2737kB	1000/store/8/data.mdb
3048kB	1000/store/9/data.mdb
2663kB	1000/store/10/data.mdb
2700kB	1000/store/11/data.mdb
3023kB	1000/store/12/data.mdb
2905kB	1000/store/13/data.mdb
3015kB	1000/store/14/data.mdb
2425kB	1000/store/15/data.mdb
2606kB	1000/store/16/data.mdb
2397kB	1000/store/17/data.mdb
3003kB	1000/store/18/data.mdb
3163kB	1000/store/19/data.mdb
2720kB	1000/store/20/data.mdb
2606kB	1000/store/21/data.mdb
3052kB	1000/store/22/data.mdb
3077kB	1000/store/23/data.mdb
2909kB	1000/store/24/data.mdb
2642kB	1000/store/25/data.mdb
2720kB	1000/store/26/data.mdb
2614kB	1000/store/27/data.mdb
2802kB	1000/store/28/data.mdb
2790kB	1000/store/29/data.mdb
3032kB	1000/store/30/data.mdb
2851kB	1000/store/31/data.mdb
3015kB	1000/store/32/data.mdb
2503kB	1000/store/33/data.mdb
3154kB	1000/store/34/data.mdb
2905kB	1000/store/35/data.mdb
3159kB	1000/store/36/data.mdb
3138kB	1000/store/37/data.mdb
2892kB	1000/store/38/data.mdb
2827kB	1000/store/39/data.mdb
3195kB	1000/store/40/data.mdb
2782kB	1000/store/41/data.mdb
2720kB	1000/store/42/data.mdb
2999kB	1000/store/43/data.mdb
2835kB	1000/store/44/data.mdb
2929kB	1000/store/45/data.mdb
2978kB	1000/store/46/data.mdb
3097kB	1000/store/47/data.mdb
3167kB	1000/store/48/data.mdb
2954kB	1000/store/49/data.mdb
2921kB	1000/store/50/data.mdb
2806kB	1000/store/51/data.mdb
2880kB	1000/store/52/data.mdb
2728kB	1000/store/53/data.mdb
3109kB	1000/store/54/data.mdb
2642kB	1000/store/55/data.mdb
2630kB	1000/store/56/data.mdb
2917kB	1000/store/57/data.mdb
2556kB	1000/store/58/data.mdb
2737kB	1000/store/59/data.mdb
3003kB	1000/store/60/data.mdb
2929kB	1000/store/61/data.mdb
2503kB	1000/store/62/data.mdb
3089kB	1000/store/63/data.mdb
2757kB	1000/store/64/data.mdb
2638kB	1000/store/65/data.mdb
2876kB	1000/store/66/data.mdb
3236kB	1000/store/67/data.mdb
2495kB	1000/store/68/data.mdb
2692kB	1000/store/69/data.mdb
2864kB	1000/store/70/data.mdb
2745kB	1000/store/71/data.mdb
3199kB	1000/store/72/data.mdb
2864kB	1000/store/73/data.mdb
3236kB	1000/store/74/data.mdb
2585kB	1000/store/75/data.mdb
3191kB	1000/store/76/data.mdb
2667kB	1000/store/77/data.mdb
2769kB	1000/store/78/data.mdb
2560kB	1000/store/79/data.mdb
3085kB	1000/store/80/data.mdb
3109kB	1000/store/81/data.mdb
2868kB	1000/store/82/data.mdb
2831kB	1000/store/83/data.mdb
3089kB	1000/store/84/data.mdb
2823kB	1000/store/85/data.mdb
2769kB	1000/store/86/data.mdb
2524kB	1000/store/87/data.mdb
2794kB	1000/store/88/data.mdb
2839kB	1000/store/89/data.mdb
2671kB	1000/store/90/data.mdb
2606kB	1000/store/91/data.mdb
2831kB	1000/store/92/data.mdb
2679kB	1000/store/93/data.mdb
2937kB	1000/store/94/data.mdb
2749kB	1000/store/95/data.mdb
2540kB	1000/store/96/data.mdb
2663kB	1000/store/97/data.mdb
2548kB	1000/store/98/data.mdb
2757kB	1000/store/99/data.mdb
2536kB	1000/store/100/data.mdb
2630kB	1000/store/101/data.mdb
2900kB	1000/store/102/data.mdb
2614kB	1000/store/103/data.mdb
2913kB	1000/store/104/data.mdb
2814kB	1000/store/105/data.mdb
2843kB	1000/store/106/data.mdb
2843kB	1000/store/107/data.mdb
3064kB	1000/store/108/data.mdb
2814kB	1000/store/109/data.mdb
2778kB	1000/store/110/data.mdb
2855kB	1000/store/111/data.mdb

4711kB	5000/store/1/data.mdb
2388kB	5000/store/2/data.mdb
2978kB	5000/store/3/data.mdb
2991kB	5000/store/4/data.mdb
2745kB	5000/store/5/data.mdb
2442kB	5000/store/6/data.mdb
2860kB	5000/store/7/data.mdb
3122kB	5000/store/8/data.mdb
2937kB	5000/store/9/data.mdb
2741kB	5000/store/10/data.mdb
2339kB	5000/store/11/data.mdb
2761kB	5000/store/12/data.mdb
3007kB	5000/store/13/data.mdb
2749kB	5000/store/14/data.mdb
3023kB	5000/store/15/data.mdb
2999kB	5000/store/16/data.mdb
2393kB	5000/store/17/data.mdb
2782kB	5000/store/18/data.mdb
3019kB	5000/store/19/data.mdb
2655kB	5000/store/20/data.mdb
2749kB	5000/store/21/data.mdb
2511kB	5000/store/22/data.mdb
2696kB	5000/store/23/data.mdb
2962kB	5000/store/24/data.mdb
2950kB	5000/store/25/data.mdb
2728kB	5000/store/26/data.mdb
2880kB	5000/store/27/data.mdb
2970kB	5000/store/28/data.mdb
2593kB	5000/store/29/data.mdb
2503kB	5000/store/30/data.mdb
3470kB	5000/store/31/data.mdb
2835kB	5000/store/32/data.mdb
2417kB	5000/store/33/data.mdb
3122kB	5000/store/34/data.mdb
2716kB	5000/store/35/data.mdb
2982kB	5000/store/36/data.mdb
2671kB	5000/store/37/data.mdb
2946kB	5000/store/38/data.mdb
2728kB	5000/store/39/data.mdb
2823kB	5000/store/40/data.mdb
2712kB	5000/store/41/data.mdb
2991kB	5000/store/42/data.mdb
2900kB	5000/store/43/data.mdb
2950kB	5000/store/44/data.mdb
2847kB	5000/store/45/data.mdb
2909kB	5000/store/46/data.mdb
3072kB	5000/store/47/data.mdb
3093kB	5000/store/48/data.mdb
2454kB	5000/store/49/data.mdb
3048kB	5000/store/50/data.mdb
2978kB	5000/store/51/data.mdb
2675kB	5000/store/52/data.mdb
3224kB	5000/store/53/data.mdb
2843kB	5000/store/54/data.mdb
3072kB	5000/store/55/data.mdb
3204kB	5000/store/56/data.mdb
2913kB	5000/store/57/data.mdb
2794kB	5000/store/58/data.mdb
2892kB	5000/store/59/data.mdb
2720kB	5000/store/60/data.mdb
2548kB	5000/store/61/data.mdb
2511kB	5000/store/62/data.mdb
2556kB	5000/store/63/data.mdb
3159kB	5000/store/64/data.mdb
2913kB	5000/store/65/data.mdb
2536kB	5000/store/66/data.mdb
2986kB	5000/store/67/data.mdb
3187kB	5000/store/68/data.mdb
3093kB	5000/store/69/data.mdb
3068kB	5000/store/70/data.mdb
2778kB	5000/store/71/data.mdb
2999kB	5000/store/72/data.mdb
3126kB	5000/store/73/data.mdb
2708kB	5000/store/74/data.mdb
2847kB	5000/store/75/data.mdb
2618kB	5000/store/76/data.mdb
2634kB	5000/store/77/data.mdb
2487kB	5000/store/78/data.mdb
2692kB	5000/store/79/data.mdb
2769kB	5000/store/80/data.mdb
2618kB	5000/store/81/data.mdb
2827kB	5000/store/82/data.mdb
3040kB	5000/store/83/data.mdb
3191kB	5000/store/84/data.mdb
2733kB	5000/store/85/data.mdb
2716kB	5000/store/86/data.mdb
2638kB	5000/store/87/data.mdb
2569kB	5000/store/88/data.mdb
2921kB	5000/store/89/data.mdb
2532kB	5000/store/90/data.mdb
2647kB	5000/store/91/data.mdb
2806kB	5000/store/92/data.mdb
2610kB	5000/store/93/data.mdb
2663kB	5000/store/94/data.mdb
2790kB	5000/store/95/data.mdb
3105kB	5000/store/96/data.mdb
2810kB	5000/store/97/data.mdb
2823kB	5000/store/98/data.mdb
3011kB	5000/store/99/data.mdb
2728kB	5000/store/100/data.mdb
2831kB	5000/store/101/data.mdb
3089kB	5000/store/102/data.mdb
2630kB	5000/store/103/data.mdb
2806kB	5000/store/104/data.mdb
3060kB	5000/store/105/data.mdb
2749kB	5000/store/106/data.mdb
2884kB	5000/store/107/data.mdb
2970kB	5000/store/108/data.mdb
3015kB	5000/store/109/data.mdb
2835kB	5000/store/110/data.mdb
2946kB	5000/store/111/data.mdb
2773kB	5000/store/112/data.mdb
3056kB	5000/store/113/data.mdb
2999kB	5000/store/114/data.mdb
3175kB	5000/store/115/data.mdb
3056kB	5000/store/116/data.mdb
3216kB	5000/store/117/data.mdb
2872kB	5000/store/118/data.mdb
2839kB	5000/store/119/data.mdb
2962kB	5000/store/120/data.mdb
2831kB	5000/store/121/data.mdb
2806kB	5000/store/122/data.mdb
2999kB	5000/store/123/data.mdb
2876kB	5000/store/124/data.mdb
2823kB	5000/store/125/data.mdb
3003kB	5000/store/126/data.mdb
2827kB	5000/store/127/data.mdb
2544kB	5000/store/128/data.mdb
2716kB	5000/store/129/data.mdb
3072kB	5000/store/130/data.mdb
2733kB	5000/store/131/data.mdb
2819kB	5000/store/132/data.mdb
2778kB	5000/store/133/data.mdb
3105kB	5000/store/134/data.mdb
3204kB	5000/store/135/data.mdb
3052kB	5000/store/136/data.mdb
2921kB	5000/store/137/data.mdb
2630kB	5000/store/138/data.mdb
2462kB	5000/store/139/data.mdb
3068kB	5000/store/140/data.mdb
2376kB	5000/store/141/data.mdb
3400kB	5000/store/142/data.mdb
2593kB	5000/store/143/data.mdb
2659kB	5000/store/144/data.mdb
3032kB	5000/store/145/data.mdb
2962kB	5000/store/146/data.mdb
3150kB	5000/store/147/data.mdb
2802kB	5000/store/148/data.mdb
2769kB	5000/store/149/data.mdb
2438kB	5000/store/150/data.mdb
2761kB	5000/store/151/data.mdb
2794kB	5000/store/152/data.mdb
3122kB	5000/store/153/data.mdb
2630kB	5000/store/154/data.mdb
2655kB	5000/store/155/data.mdb
2786kB	5000/store/156/data.mdb
2565kB	5000/store/157/data.mdb
2978kB	5000/store/158/data.mdb
2704kB	5000/store/159/data.mdb
2974kB	5000/store/160/data.mdb
2937kB	5000/store/161/data.mdb
3052kB	5000/store/162/data.mdb
2823kB	5000/store/163/data.mdb
2794kB	5000/store/164/data.mdb
3007kB	5000/store/165/data.mdb
3150kB	5000/store/166/data.mdb
2704kB	5000/store/167/data.mdb
2745kB	5000/store/168/data.mdb
2679kB	5000/store/169/data.mdb
3134kB	5000/store/170/data.mdb
2745kB	5000/store/171/data.mdb
2606kB	5000/store/172/data.mdb
2941kB	5000/store/173/data.mdb
2491kB	5000/store/174/data.mdb
2585kB	5000/store/175/data.mdb
2647kB	5000/store/176/data.mdb
3159kB	5000/store/177/data.mdb
2663kB	5000/store/178/data.mdb
3322kB	5000/store/179/data.mdb
2843kB	5000/store/180/data.mdb
2937kB	5000/store/181/data.mdb
2606kB	5000/store/182/data.mdb
3109kB	5000/store/183/data.mdb
2720kB	5000/store/184/data.mdb
2741kB	5000/store/185/data.mdb
2708kB	5000/store/186/data.mdb
2499kB	5000/store/187/data.mdb
2769kB	5000/store/188/data.mdb
2565kB	5000/store/189/data.mdb
3060kB	5000/store/190/data.mdb
2388kB	5000/store/191/data.mdb
2708kB	5000/store/192/data.mdb
2827kB	5000/store/193/data.mdb
3011kB	5000/store/194/data.mdb
2524kB	5000/store/195/data.mdb
3048kB	5000/store/196/data.mdb
2925kB	5000/store/197/data.mdb
3122kB	5000/store/198/data.mdb
2741kB	5000/store/199/data.mdb
3101kB	5000/store/200/data.mdb
2618kB	5000/store/201/data.mdb
2647kB	5000/store/202/data.mdb
3101kB	5000/store/203/data.mdb
2937kB	5000/store/204/data.mdb
2982kB	5000/store/205/data.mdb
2868kB	5000/store/206/data.mdb
2929kB	5000/store/207/data.mdb
2593kB	5000/store/208/data.mdb
2966kB	5000/store/209/data.mdb
2978kB	5000/store/210/data.mdb
2937kB	5000/store/211/data.mdb
3003kB	5000/store/212/data.mdb
2925kB	5000/store/213/data.mdb
2810kB	5000/store/214/data.mdb
2659kB	5000/store/215/data.mdb
3408kB	5000/store/216/data.mdb
2843kB	5000/store/217/data.mdb
3052kB	5000/store/218/data.mdb
2892kB	5000/store/219/data.mdb
2847kB	5000/store/220/data.mdb
2835kB	5000/store/221/data.mdb
2716kB	5000/store/222/data.mdb
2745kB	5000/store/223/data.mdb
2642kB	5000/store/224/data.mdb
3113kB	5000/store/225/data.mdb
3191kB	5000/store/226/data.mdb
3056kB	5000/store/227/data.mdb
2888kB	5000/store/228/data.mdb
3011kB	5000/store/229/data.mdb
2798kB	5000/store/230/data.mdb
3290kB	5000/store/231/data.mdb
2819kB	5000/store/232/data.mdb
2737kB	5000/store/233/data.mdb
3171kB	5000/store/234/data.mdb
2528kB	5000/store/235/data.mdb
2683kB	5000/store/236/data.mdb
2577kB	5000/store/237/data.mdb
2946kB	5000/store/238/data.mdb
2724kB	5000/store/239/data.mdb
3199kB	5000/store/240/data.mdb
2597kB	5000/store/241/data.mdb
2909kB	5000/store/242/data.mdb
2573kB	5000/store/243/data.mdb
3101kB	5000/store/244/data.mdb
2991kB	5000/store/245/data.mdb
2601kB	5000/store/246/data.mdb
3150kB	5000/store/247/data.mdb
2810kB	5000/store/248/data.mdb
2700kB	5000/store/249/data.mdb
3138kB	5000/store/250/data.mdb
2991kB	5000/store/251/data.mdb
3273kB	5000/store/252/data.mdb
2507kB	5000/store/253/data.mdb
3077kB	5000/store/254/data.mdb
2950kB	5000/store/255/data.mdb
3314kB	5000/store/256/data.mdb
3056kB	5000/store/257/data.mdb
2622kB	5000/store/258/data.mdb
3085kB	5000/store/259/data.mdb
3003kB	5000/store/260/data.mdb
3027kB	5000/store/261/data.mdb
2946kB	5000/store/262/data.mdb
2954kB	5000/store/263/data.mdb
2970kB	5000/store/264/data.mdb
3040kB	5000/store/265/data.mdb
2950kB	5000/store/266/data.mdb
3171kB	5000/store/267/data.mdb
2675kB	5000/store/268/data.mdb
2978kB	5000/store/269/data.mdb
2958kB	5000/store/270/data.mdb
3015kB	5000/store/271/data.mdb
3048kB	5000/store/272/data.mdb
3167kB	5000/store/273/data.mdb
2900kB	5000/store/274/data.mdb
3068kB	5000/store/275/data.mdb
2769kB	5000/store/276/data.mdb
2757kB	5000/store/277/data.mdb
3347kB	5000/store/278/data.mdb
2966kB	5000/store/279/data.mdb
3072kB	5000/store/280/data.mdb
2778kB	5000/store/281/data.mdb
3216kB	5000/store/282/data.mdb
2995kB	5000/store/283/data.mdb
3068kB	5000/store/284/data.mdb
2860kB	5000/store/285/data.mdb
3048kB	5000/store/286/data.mdb
2753kB	5000/store/287/data.mdb
2974kB	5000/store/288/data.mdb
2839kB	5000/store/289/data.mdb
3019kB	5000/store/290/data.mdb
3109kB	5000/store/291/data.mdb
2868kB	5000/store/292/data.mdb
2835kB	5000/store/293/data.mdb
3060kB	5000/store/294/data.mdb
2761kB	5000/store/295/data.mdb
2819kB	5000/store/296/data.mdb
2708kB	5000/store/297/data.mdb
3027kB	5000/store/298/data.mdb
3118kB	5000/store/299/data.mdb
2933kB	5000/store/300/data.mdb
3118kB	5000/store/301/data.mdb
3314kB	5000/store/302/data.mdb
2745kB	5000/store/303/data.mdb
2843kB	5000/store/304/data.mdb
3216kB	5000/store/305/data.mdb
2909kB	5000/store/306/data.mdb
2819kB	5000/store/307/data.mdb
3101kB	5000/store/308/data.mdb
3093kB	5000/store/309/data.mdb
2966kB	5000/store/310/data.mdb
3240kB	5000/store/311/data.mdb
2896kB	5000/store/312/data.mdb
2929kB	5000/store/313/data.mdb
3216kB	5000/store/314/data.mdb
2708kB	5000/store/315/data.mdb
3236kB	5000/store/316/data.mdb
2806kB	5000/store/317/data.mdb
2835kB	5000/store/318/data.mdb
3052kB	5000/store/319/data.mdb
3367kB	5000/store/320/data.mdb
3220kB	5000/store/321/data.mdb
3376kB	5000/store/322/data.mdb
3007kB	5000/store/323/data.mdb
3085kB	5000/store/324/data.mdb
3171kB	5000/store/325/data.mdb
2970kB	5000/store/326/data.mdb
3052kB	5000/store/327/data.mdb
2905kB	5000/store/328/data.mdb
3085kB	5000/store/329/data.mdb
2888kB	5000/store/330/data.mdb
3429kB	5000/store/331/data.mdb
3077kB	5000/store/332/data.mdb
3171kB	5000/store/333/data.mdb
3085kB	5000/store/334/data.mdb
3257kB	5000/store/335/data.mdb
4424kB	5000/store/336/data.mdb
2761kB	5000/store/337/data.mdb
2827kB	5000/store/338/data.mdb
2577kB	5000/store/339/data.mdb
2323kB	5000/store/340/data.mdb
2589kB	5000/store/341/data.mdb
2417kB	5000/store/342/data.mdb
2757kB	5000/store/343/data.mdb
2196kB	5000/store/344/data.mdb
3019kB	5000/store/345/data.mdb
2286kB	5000/store/346/data.mdb
2409kB	5000/store/347/data.mdb
2802kB	5000/store/348/data.mdb
2647kB	5000/store/349/data.mdb
2618kB	5000/store/350/data.mdb
2515kB	5000/store/351/data.mdb
2409kB	5000/store/352/data.mdb
2372kB	5000/store/353/data.mdb
2352kB	5000/store/354/data.mdb
2610kB	5000/store/355/data.mdb
2581kB	5000/store/356/data.mdb
2565kB	5000/store/357/data.mdb
2429kB	5000/store/358/data.mdb
2384kB	5000/store/359/data.mdb
2667kB	5000/store/360/data.mdb
2765kB	5000/store/361/data.mdb
2634kB	5000/store/362/data.mdb
2671kB	5000/store/363/data.mdb
2401kB	5000/store/364/data.mdb
2733kB	5000/store/365/data.mdb
2843kB	5000/store/366/data.mdb
2327kB	5000/store/367/data.mdb
2474kB	5000/store/368/data.mdb
2585kB	5000/store/369/data.mdb
2335kB	5000/store/370/data.mdb
2597kB	5000/store/371/data.mdb
2966kB	5000/store/372/data.mdb
3003kB	5000/store/373/data.mdb
2560kB	5000/store/374/data.mdb
2569kB	5000/store/375/data.mdb
2712kB	5000/store/376/data.mdb
2708kB	5000/store/377/data.mdb
2741kB	5000/store/378/data.mdb
2315kB	5000/store/379/data.mdb
2733kB	5000/store/380/data.mdb
2712kB	5000/store/381/data.mdb
2372kB	5000/store/382/data.mdb
2864kB	5000/store/383/data.mdb
2790kB	5000/store/384/data.mdb
2765kB	5000/store/385/data.mdb
2368kB	5000/store/386/data.mdb
2626kB	5000/store/387/data.mdb
2937kB	5000/store/388/data.mdb
2577kB	5000/store/389/data.mdb
2552kB	5000/store/390/data.mdb
2536kB	5000/store/391/data.mdb
2626kB	5000/store/392/data.mdb
2495kB	5000/store/393/data.mdb
2802kB	5000/store/394/data.mdb
2618kB	5000/store/395/data.mdb
2552kB	5000/store/396/data.mdb
2827kB	5000/store/397/data.mdb
2692kB	5000/store/398/data.mdb
2585kB	5000/store/399/data.mdb
2544kB	5000/store/400/data.mdb
2753kB	5000/store/401/data.mdb
2442kB	5000/store/402/data.mdb
2835kB	5000/store/403/data.mdb
2552kB	5000/store/404/data.mdb
2335kB	5000/store/405/data.mdb
2434kB	5000/store/406/data.mdb
2753kB	5000/store/407/data.mdb
2540kB	5000/store/408/data.mdb
2135kB	5000/store/409/data.mdb
2745kB	5000/store/410/data.mdb
2700kB	5000/store/411/data.mdb
2569kB	5000/store/412/data.mdb
2491kB	5000/store/413/data.mdb
2651kB	5000/store/414/data.mdb
2720kB	5000/store/415/data.mdb
2778kB	5000/store/416/data.mdb
2503kB	5000/store/417/data.mdb
2626kB	5000/store/418/data.mdb
2675kB	5000/store/419/data.mdb
2806kB	5000/store/420/data.mdb
2659kB	5000/store/421/data.mdb
2417kB	5000/store/422/data.mdb
2560kB	5000/store/423/data.mdb
2638kB	5000/store/424/data.mdb
2442kB	5000/store/425/data.mdb
2769kB	5000/store/426/data.mdb
2757kB	5000/store/427/data.mdb
3142kB	5000/store/428/data.mdb
2442kB	5000/store/429/data.mdb
2261kB	5000/store/430/data.mdb
2647kB	5000/store/431/data.mdb
3060kB	5000/store/432/data.mdb
2733kB	5000/store/433/data.mdb
2597kB	5000/store/434/data.mdb
2360kB	5000/store/435/data.mdb
2860kB	5000/store/436/data.mdb
2753kB	5000/store/437/data.mdb
2728kB	5000/store/438/data.mdb
2364kB	5000/store/439/data.mdb
2782kB	5000/store/440/data.mdb
2745kB	5000/store/441/data.mdb
2315kB	5000/store/442/data.mdb
2868kB	5000/store/443/data.mdb
2257kB	5000/store/444/data.mdb
2749kB	5000/store/445/data.mdb
2724kB	5000/store/446/data.mdb
2708kB	5000/store/447/data.mdb
2560kB	5000/store/448/data.mdb
2401kB	5000/store/449/data.mdb
2511kB	5000/store/450/data.mdb
2720kB	5000/store/451/data.mdb
3093kB	5000/store/452/data.mdb
2802kB	5000/store/453/data.mdb
2552kB	5000/store/454/data.mdb
2331kB	5000/store/455/data.mdb
2966kB	5000/store/456/data.mdb
3056kB	5000/store/457/data.mdb
4592kB	5000/store/458/data.mdb
4576kB	5000/store/459/data.mdb
4338kB	5000/store/460/data.mdb
4322kB	5000/store/461/data.mdb
4613kB	5000/store/462/data.mdb
2474kB	5000/store/463/data.mdb
2401kB	5000/store/464/data.mdb
2692kB	5000/store/465/data.mdb
2413kB	5000/store/466/data.mdb
2761kB	5000/store/467/data.mdb
2872kB	5000/store/468/data.mdb
2327kB	5000/store/469/data.mdb
2823kB	5000/store/470/data.mdb
2696kB	5000/store/471/data.mdb
2577kB	5000/store/472/data.mdb
2790kB	5000/store/473/data.mdb
2540kB	5000/store/474/data.mdb
2573kB	5000/store/475/data.mdb
2888kB	5000/store/476/data.mdb
2573kB	5000/store/477/data.mdb
2905kB	5000/store/478/data.mdb
2540kB	5000/store/479/data.mdb
2454kB	5000/store/480/data.mdb
2622kB	5000/store/481/data.mdb
2421kB	5000/store/482/data.mdb
2487kB	5000/store/483/data.mdb
3027kB	5000/store/484/data.mdb
2405kB	5000/store/485/data.mdb
2753kB	5000/store/486/data.mdb
2720kB	5000/store/487/data.mdb
2839kB	5000/store/488/data.mdb
2618kB	5000/store/489/data.mdb
2950kB	5000/store/490/data.mdb
2626kB	5000/store/491/data.mdb
2642kB	5000/store/492/data.mdb
2569kB	5000/store/493/data.mdb
2225kB	5000/store/494/data.mdb
2626kB	5000/store/495/data.mdb
2499kB	5000/store/496/data.mdb
2724kB	5000/store/497/data.mdb
2827kB	5000/store/498/data.mdb
2622kB	5000/store/499/data.mdb
2909kB	5000/store/500/data.mdb
2888kB	5000/store/501/data.mdb
2425kB	5000/store/502/data.mdb
2409kB	5000/store/503/data.mdb
2925kB	5000/store/504/data.mdb
2712kB	5000/store/505/data.mdb
2790kB	5000/store/506/data.mdb
2708kB	5000/store/507/data.mdb
2634kB	5000/store/508/data.mdb
2618kB	5000/store/509/data.mdb
2745kB	5000/store/510/data.mdb
2409kB	5000/store/511/data.mdb
2671kB	5000/store/512/data.mdb
2474kB	5000/store/513/data.mdb
2552kB	5000/store/514/data.mdb
2495kB	5000/store/515/data.mdb
2651kB	5000/store/516/data.mdb
2438kB	5000/store/517/data.mdb
2855kB	5000/store/518/data.mdb
2634kB	5000/store/519/data.mdb
2728kB	5000/store/520/data.mdb
2606kB	5000/store/521/data.mdb
2597kB	5000/store/522/data.mdb
2368kB	5000/store/523/data.mdb
2470kB	5000/store/524/data.mdb
2544kB	5000/store/525/data.mdb
2393kB	5000/store/526/data.mdb
2438kB	5000/store/527/data.mdb
3281kB	5000/store/528/data.mdb
2581kB	5000/store/529/data.mdb
2421kB	5000/store/530/data.mdb
2659kB	5000/store/531/data.mdb
2712kB	5000/store/532/data.mdb
2765kB	5000/store/533/data.mdb
2831kB	5000/store/534/data.mdb
2692kB	5000/store/535/data.mdb
2724kB	5000/store/536/data.mdb
2851kB	5000/store/537/data.mdb
2745kB	5000/store/538/data.mdb
2548kB	5000/store/539/data.mdb
2376kB	5000/store/540/data.mdb
2622kB	5000/store/541/data.mdb
2442kB	5000/store/542/data.mdb
2634kB	5000/store/543/data.mdb
2327kB	5000/store/544/data.mdb
2679kB	5000/store/545/data.mdb
2266kB	5000/store/546/data.mdb
2388kB	5000/store/547/data.mdb
2733kB	5000/store/548/data.mdb
2454kB	5000/store/549/data.mdb
2429kB	5000/store/550/data.mdb
2765kB	5000/store/551/data.mdb
2560kB	5000/store/552/data.mdb
2626kB	5000/store/553/data.mdb
2749kB	5000/store/554/data.mdb
2372kB	5000/store/555/data.mdb

1958kB	10000/store/991/data.mdb
1967kB	10000/store/694/data.mdb
1999kB	10000/store/1111/data.mdb
2003kB	10000/store/840/data.mdb
2012kB	10000/store/399/data.mdb
2036kB	10000/store/493/data.mdb
2036kB	10000/store/998/data.mdb
2048kB	10000/store/322/data.mdb
2057kB	10000/store/969/data.mdb
2061kB	10000/store/1016/data.mdb
2061kB	10000/store/394/data.mdb
2061kB	10000/store/448/data.mdb
2065kB	10000/store/1040/data.mdb
2077kB	10000/store/1064/data.mdb
2077kB	10000/store/190/data.mdb
2081kB	10000/store/903/data.mdb
2094kB	10000/store/1109/data.mdb
2094kB	10000/store/816/data.mdb
2098kB	10000/store/545/data.mdb
2098kB	10000/store/572/data.mdb
2106kB	10000/store/362/data.mdb
2106kB	10000/store/363/data.mdb
2106kB	10000/store/864/data.mdb
2110kB	10000/store/760/data.mdb
2114kB	10000/store/938/data.mdb
2118kB	10000/store/478/data.mdb
2118kB	10000/store/977/data.mdb
2122kB	10000/store/1072/data.mdb
2122kB	10000/store/310/data.mdb
2130kB	10000/store/660/data.mdb
2135kB	10000/store/382/data.mdb
2135kB	10000/store/819/data.mdb
2139kB	10000/store/915/data.mdb
2143kB	10000/store/1087/data.mdb
2143kB	10000/store/417/data.mdb
2143kB	10000/store/863/data.mdb
2151kB	10000/store/348/data.mdb
2151kB	10000/store/892/data.mdb
2155kB	10000/store/485/data.mdb
2155kB	10000/store/884/data.mdb
2159kB	10000/store/388/data.mdb
2159kB	10000/store/591/data.mdb
2159kB	10000/store/703/data.mdb
2159kB	10000/store/796/data.mdb
2163kB	10000/store/213/data.mdb
2163kB	10000/store/548/data.mdb
2163kB	10000/store/715/data.mdb
2163kB	10000/store/846/data.mdb
2167kB	10000/store/427/data.mdb
2167kB	10000/store/491/data.mdb
2167kB	10000/store/67/data.mdb
2167kB	10000/store/930/data.mdb
2171kB	10000/store/818/data.mdb
2175kB	10000/store/1056/data.mdb
2175kB	10000/store/159/data.mdb
2175kB	10000/store/226/data.mdb
2175kB	10000/store/314/data.mdb
2175kB	10000/store/656/data.mdb
2180kB	10000/store/784/data.mdb
2180kB	10000/store/964/data.mdb
2184kB	10000/store/1025/data.mdb
2184kB	10000/store/200/data.mdb
2184kB	10000/store/690/data.mdb
2184kB	10000/store/692/data.mdb
2184kB	10000/store/693/data.mdb
2184kB	10000/store/790/data.mdb
2184kB	10000/store/867/data.mdb
2184kB	10000/store/896/data.mdb
2188kB	10000/store/1003/data.mdb
2188kB	10000/store/1007/data.mdb
2188kB	10000/store/307/data.mdb
2188kB	10000/store/425/data.mdb
2188kB	10000/store/508/data.mdb
2188kB	10000/store/906/data.mdb
2192kB	10000/store/1081/data.mdb
2192kB	10000/store/1090/data.mdb
2192kB	10000/store/1100/data.mdb
2192kB	10000/store/381/data.mdb
2192kB	10000/store/40/data.mdb
2192kB	10000/store/648/data.mdb
2192kB	10000/store/687/data.mdb
2192kB	10000/store/877/data.mdb
2196kB	10000/store/1008/data.mdb
2196kB	10000/store/1067/data.mdb
2196kB	10000/store/1082/data.mdb
2196kB	10000/store/639/data.mdb
2196kB	10000/store/702/data.mdb
2196kB	10000/store/777/data.mdb
2196kB	10000/store/823/data.mdb
2196kB	10000/store/936/data.mdb
2200kB	10000/store/144/data.mdb
2200kB	10000/store/393/data.mdb
2200kB	10000/store/993/data.mdb
2204kB	10000/store/106/data.mdb
2204kB	10000/store/155/data.mdb
2204kB	10000/store/295/data.mdb
2204kB	10000/store/54/data.mdb
2204kB	10000/store/594/data.mdb
2204kB	10000/store/758/data.mdb
2204kB	10000/store/770/data.mdb
2204kB	10000/store/91/data.mdb
2208kB	10000/store/1053/data.mdb
2208kB	10000/store/479/data.mdb
2208kB	10000/store/861/data.mdb
2208kB	10000/store/970/data.mdb
2212kB	10000/store/1032/data.mdb
2212kB	10000/store/353/data.mdb
2212kB	10000/store/36/data.mdb
2212kB	10000/store/380/data.mdb
2212kB	10000/store/65/data.mdb
2216kB	10000/store/239/data.mdb
2216kB	10000/store/285/data.mdb
2216kB	10000/store/306/data.mdb
2216kB	10000/store/503/data.mdb
2216kB	10000/store/629/data.mdb
2216kB	10000/store/883/data.mdb
2221kB	10000/store/1022/data.mdb
2221kB	10000/store/590/data.mdb
2221kB	10000/store/696/data.mdb
2221kB	10000/store/795/data.mdb
2221kB	10000/store/815/data.mdb
2225kB	10000/store/1039/data.mdb
2225kB	10000/store/271/data.mdb
2225kB	10000/store/490/data.mdb
2225kB	10000/store/608/data.mdb
2225kB	10000/store/799/data.mdb
2229kB	10000/store/635/data.mdb
2229kB	10000/store/825/data.mdb
2229kB	10000/store/961/data.mdb
2233kB	10000/store/1001/data.mdb
2233kB	10000/store/223/data.mdb
2233kB	10000/store/297/data.mdb
2233kB	10000/store/316/data.mdb
2233kB	10000/store/35/data.mdb
2233kB	10000/store/536/data.mdb
2233kB	10000/store/62/data.mdb
2233kB	10000/store/721/data.mdb
2233kB	10000/store/872/data.mdb
2237kB	10000/store/466/data.mdb
2237kB	10000/store/719/data.mdb
2237kB	10000/store/875/data.mdb
2237kB	10000/store/891/data.mdb
2237kB	10000/store/898/data.mdb
2237kB	10000/store/905/data.mdb
2237kB	10000/store/990/data.mdb
2241kB	10000/store/1062/data.mdb
2241kB	10000/store/154/data.mdb
2241kB	10000/store/336/data.mdb
2241kB	10000/store/473/data.mdb
2241kB	10000/store/609/data.mdb
2241kB	10000/store/746/data.mdb
2241kB	10000/store/876/data.mdb
2241kB	10000/store/995/data.mdb
2245kB	10000/store/1107/data.mdb
2245kB	10000/store/495/data.mdb
2245kB	10000/store/830/data.mdb
2245kB	10000/store/986/data.mdb
2249kB	10000/store/3/data.mdb
2249kB	10000/store/424/data.mdb
2249kB	10000/store/793/data.mdb
2249kB	10000/store/935/data.mdb
2253kB	10000/store/1076/data.mdb
2253kB	10000/store/1098/data.mdb
2253kB	10000/store/186/data.mdb
2253kB	10000/store/300/data.mdb
2253kB	10000/store/620/data.mdb
2253kB	10000/store/89/data.mdb
2253kB	10000/store/976/data.mdb
2257kB	10000/store/1061/data.mdb
2257kB	10000/store/354/data.mdb
2257kB	10000/store/414/data.mdb
2257kB	10000/store/549/data.mdb
2257kB	10000/store/623/data.mdb
2257kB	10000/store/637/data.mdb
2257kB	10000/store/814/data.mdb
2257kB	10000/store/965/data.mdb
2261kB	10000/store/1080/data.mdb
2261kB	10000/store/446/data.mdb
2261kB	10000/store/625/data.mdb
2261kB	10000/store/651/data.mdb
2261kB	10000/store/69/data.mdb
2261kB	10000/store/726/data.mdb
2261kB	10000/store/808/data.mdb
2261kB	10000/store/973/data.mdb
2266kB	10000/store/157/data.mdb
2266kB	10000/store/21/data.mdb
2266kB	10000/store/622/data.mdb
2266kB	10000/store/695/data.mdb
2266kB	10000/store/72/data.mdb
2266kB	10000/store/743/data.mdb
2266kB	10000/store/759/data.mdb
2266kB	10000/store/918/data.mdb
2270kB	10000/store/1074/data.mdb
2270kB	10000/store/1088/data.mdb
2270kB	10000/store/1089/data.mdb
2270kB	10000/store/599/data.mdb
2270kB	10000/store/764/data.mdb
2270kB	10000/store/78/data.mdb
2270kB	10000/store/897/data.mdb
2270kB	10000/store/957/data.mdb
2270kB	10000/store/966/data.mdb
2270kB	10000/store/96/data.mdb
2270kB	10000/store/984/data.mdb
2274kB	10000/store/499/data.mdb
2274kB	10000/store/624/data.mdb
2274kB	10000/store/727/data.mdb
2274kB	10000/store/728/data.mdb
2278kB	10000/store/245/data.mdb
2278kB	10000/store/333/data.mdb
2278kB	10000/store/364/data.mdb
2278kB	10000/store/476/data.mdb
2278kB	10000/store/673/data.mdb
2278kB	10000/store/81/data.mdb
2278kB	10000/store/923/data.mdb
2282kB	10000/store/180/data.mdb
2282kB	10000/store/668/data.mdb
2282kB	10000/store/722/data.mdb
2282kB	10000/store/725/data.mdb
2282kB	10000/store/738/data.mdb
2282kB	10000/store/933/data.mdb
2286kB	10000/store/1068/data.mdb
2286kB	10000/store/160/data.mdb
2286kB	10000/store/370/data.mdb
2286kB	10000/store/500/data.mdb
2286kB	10000/store/514/data.mdb
2286kB	10000/store/57/data.mdb
2286kB	10000/store/600/data.mdb
2286kB	10000/store/647/data.mdb
2286kB	10000/store/698/data.mdb
2286kB	10000/store/704/data.mdb
2286kB	10000/store/737/data.mdb
2286kB	10000/store/761/data.mdb
2286kB	10000/store/924/data.mdb
2286kB	10000/store/946/data.mdb
2290kB	10000/store/1023/data.mdb
2290kB	10000/store/1054/data.mdb
2290kB	10000/store/1060/data.mdb
2290kB	10000/store/294/data.mdb
2290kB	10000/store/351/data.mdb
2290kB	10000/store/443/data.mdb
2290kB	10000/store/524/data.mdb
2290kB	10000/store/633/data.mdb
2290kB	10000/store/636/data.mdb
2290kB	10000/store/672/data.mdb
2290kB	10000/store/744/data.mdb
2290kB	10000/store/828/data.mdb
2290kB	10000/store/856/data.mdb
2294kB	10000/store/1017/data.mdb
2294kB	10000/store/262/data.mdb
2294kB	10000/store/453/data.mdb
2294kB	10000/store/515/data.mdb
2294kB	10000/store/543/data.mdb
2294kB	10000/store/554/data.mdb
2294kB	10000/store/645/data.mdb
2294kB	10000/store/649/data.mdb
2294kB	10000/store/752/data.mdb
2294kB	10000/store/789/data.mdb
2298kB	10000/store/1102/data.mdb
2298kB	10000/store/146/data.mdb
2298kB	10000/store/158/data.mdb
2298kB	10000/store/164/data.mdb
2298kB	10000/store/395/data.mdb
2298kB	10000/store/535/data.mdb
2298kB	10000/store/593/data.mdb
2298kB	10000/store/720/data.mdb
2298kB	10000/store/800/data.mdb
2298kB	10000/store/821/data.mdb
2298kB	10000/store/848/data.mdb
2302kB	10000/store/1086/data.mdb
2302kB	10000/store/10/data.mdb
2302kB	10000/store/135/data.mdb
2302kB	10000/store/372/data.mdb
2302kB	10000/store/434/data.mdb
2302kB	10000/store/482/data.mdb
2302kB	10000/store/505/data.mdb
2302kB	10000/store/551/data.mdb
2307kB	10000/store/1104/data.mdb
2307kB	10000/store/15/data.mdb
2307kB	10000/store/197/data.mdb
2307kB	10000/store/247/data.mdb
2307kB	10000/store/270/data.mdb
2307kB	10000/store/378/data.mdb
2307kB	10000/store/512/data.mdb
2307kB	10000/store/53/data.mdb
2307kB	10000/store/563/data.mdb
2307kB	10000/store/682/data.mdb
2307kB	10000/store/70/data.mdb
2307kB	10000/store/736/data.mdb
2307kB	10000/store/773/data.mdb
2307kB	10000/store/787/data.mdb
2307kB	10000/store/826/data.mdb
2311kB	10000/store/1035/data.mdb
2311kB	10000/store/1093/data.mdb
2311kB	10000/store/140/data.mdb
2311kB	10000/store/217/data.mdb
2311kB	10000/store/334/data.mdb
2311kB	10000/store/565/data.mdb
2311kB	10000/store/610/data.mdb
2311kB	10000/store/666/data.mdb
2311kB	10000/store/708/data.mdb
2311kB	10000/store/739/data.mdb
2311kB	10000/store/757/data.mdb
2311kB	10000/store/824/data.mdb
2311kB	10000/store/86/data.mdb
2311kB	10000/store/926/data.mdb
2311kB	10000/store/943/data.mdb
2315kB	10000/store/1092/data.mdb
2315kB	10000/store/156/data.mdb
2315kB	10000/store/289/data.mdb
2315kB	10000/store/387/data.mdb
2315kB	10000/store/401/data.mdb
2315kB	10000/store/405/data.mdb
2315kB	10000/store/518/data.mdb
2315kB	10000/store/602/data.mdb
2315kB	10000/store/613/data.mdb
2315kB	10000/store/675/data.mdb
2315kB	10000/store/713/data.mdb
2315kB	10000/store/766/data.mdb
2315kB	10000/store/847/data.mdb
2315kB	10000/store/901/data.mdb
2319kB	10000/store/1020/data.mdb
2319kB	10000/store/141/data.mdb
2319kB	10000/store/325/data.mdb
2319kB	10000/store/383/data.mdb
2319kB	10000/store/450/data.mdb
2319kB	10000/store/465/data.mdb
2319kB	10000/store/529/data.mdb
2319kB	10000/store/566/data.mdb
2319kB	10000/store/659/data.mdb
2319kB	10000/store/683/data.mdb
2319kB	10000/store/684/data.mdb
2319kB	10000/store/699/data.mdb
2319kB	10000/store/754/data.mdb
2319kB	10000/store/911/data.mdb
2319kB	10000/store/939/data.mdb
2323kB	10000/store/18/data.mdb
2323kB	10000/store/207/data.mdb
2323kB	10000/store/288/data.mdb
2323kB	10000/store/459/data.mdb
2323kB	10000/store/550/data.mdb
2323kB	10000/store/653/data.mdb
2323kB	10000/store/686/data.mdb
2323kB	10000/store/952/data.mdb
2327kB	10000/store/108/data.mdb
2327kB	10000/store/124/data.mdb
2327kB	10000/store/299/data.mdb
2327kB	10000/store/406/data.mdb
2327kB	10000/store/435/data.mdb
2327kB	10000/store/436/data.mdb
2327kB	10000/store/56/data.mdb
2327kB	10000/store/586/data.mdb
2327kB	10000/store/988/data.mdb
2331kB	10000/store/170/data.mdb
2331kB	10000/store/371/data.mdb
2331kB	10000/store/506/data.mdb
2331kB	10000/store/61/data.mdb
2331kB	10000/store/66/data.mdb
2331kB	10000/store/677/data.mdb
2331kB	10000/store/723/data.mdb
2331kB	10000/store/778/data.mdb
2331kB	10000/store/792/data.mdb
2331kB	10000/store/899/data.mdb
2331kB	10000/store/900/data.mdb
2331kB	10000/store/928/data.mdb
2331kB	10000/store/944/data.mdb
2335kB	10000/store/1031/data.mdb
2335kB	10000/store/1110/data.mdb
2335kB	10000/store/187/data.mdb
2335kB	10000/store/330/data.mdb
2335kB	10000/store/349/data.mdb
2335kB	10000/store/38/data.mdb
2335kB	10000/store/488/data.mdb
2335kB	10000/store/526/data.mdb
2335kB	10000/store/560/data.mdb
2335kB	10000/store/750/data.mdb
2335kB	10000/store/780/data.mdb
2335kB	10000/store/805/data.mdb
2335kB	10000/store/80/data.mdb
2335kB	10000/store/832/data.mdb
2335kB	10000/store/834/data.mdb
2335kB	10000/store/865/data.mdb
2335kB	10000/store/890/data.mdb
2335kB	10000/store/959/data.mdb
2339kB	10000/store/1011/data.mdb
2339kB	10000/store/1033/data.mdb
2339kB	10000/store/1084/data.mdb
2339kB	10000/store/237/data.mdb
2339kB	10000/store/264/data.mdb
2339kB	10000/store/27/data.mdb
2339kB	10000/store/376/data.mdb
2339kB	10000/store/384/data.mdb
2339kB	10000/store/580/data.mdb
2339kB	10000/store/583/data.mdb
2339kB	10000/store/634/data.mdb
2339kB	10000/store/735/data.mdb
2339kB	10000/store/775/data.mdb
2339kB	10000/store/788/data.mdb
2339kB	10000/store/910/data.mdb
2339kB	10000/store/934/data.mdb
2343kB	10000/store/1000/data.mdb
2343kB	10000/store/1069/data.mdb
2343kB	10000/store/1070/data.mdb
2343kB	10000/store/1079/data.mdb
2343kB	10000/store/1103/data.mdb
2343kB	10000/store/228/data.mdb
2343kB	10000/store/556/data.mdb
2343kB	10000/store/601/data.mdb
2343kB	10000/store/697/data.mdb
2343kB	10000/store/820/data.mdb
2343kB	10000/store/882/data.mdb
2343kB	10000/store/888/data.mdb
2343kB	10000/store/971/data.mdb
2348kB	10000/store/129/data.mdb
2348kB	10000/store/253/data.mdb
2348kB	10000/store/296/data.mdb
2348kB	10000/store/328/data.mdb
2348kB	10000/store/339/data.mdb
2348kB	10000/store/341/data.mdb
2348kB	10000/store/347/data.mdb
2348kB	10000/store/37/data.mdb
2348kB	10000/store/413/data.mdb
2348kB	10000/store/528/data.mdb
2348kB	10000/store/534/data.mdb
2348kB	10000/store/574/data.mdb
2348kB	10000/store/992/data.mdb
2352kB	10000/store/1021/data.mdb
2352kB	10000/store/104/data.mdb
2352kB	10000/store/1096/data.mdb
2352kB	10000/store/176/data.mdb
2352kB	10000/store/202/data.mdb
2352kB	10000/store/224/data.mdb
2352kB	10000/store/286/data.mdb
2352kB	10000/store/494/data.mdb
2352kB	10000/store/718/data.mdb
2352kB	10000/store/751/data.mdb
2352kB	10000/store/920/data.mdb
2356kB	10000/store/111/data.mdb
2356kB	10000/store/17/data.mdb
2356kB	10000/store/192/data.mdb
2356kB	10000/store/475/data.mdb
2356kB	10000/store/552/data.mdb
2356kB	10000/store/688/data.mdb
2356kB	10000/store/779/data.mdb
2360kB	10000/store/114/data.mdb
2360kB	10000/store/215/data.mdb
2360kB	10000/store/233/data.mdb
2360kB	10000/store/282/data.mdb
2360kB	10000/store/312/data.mdb
2360kB	10000/store/33/data.mdb
2360kB	10000/store/402/data.mdb
2360kB	10000/store/464/data.mdb
2360kB	10000/store/507/data.mdb
2360kB	10000/store/52/data.mdb
2360kB	10000/store/596/data.mdb
2360kB	10000/store/597/data.mdb
2360kB	10000/store/603/data.mdb
2360kB	10000/store/742/data.mdb
2360kB	10000/store/833/data.mdb
2360kB	10000/store/894/data.mdb
2364kB	10000/store/311/data.mdb
2364kB	10000/store/340/data.mdb
2364kB	10000/store/375/data.mdb
2364kB	10000/store/544/data.mdb
2364kB	10000/store/626/data.mdb
2368kB	10000/store/161/data.mdb
2368kB	10000/store/173/data.mdb
2368kB	10000/store/20/data.mdb
2368kB	10000/store/227/data.mdb
2368kB	10000/store/670/data.mdb
2368kB	10000/store/689/data.mdb
2368kB	10000/store/756/data.mdb
2368kB	10000/store/804/data.mdb
2368kB	10000/store/853/data.mdb
2368kB	10000/store/854/data.mdb
2372kB	10000/store/1075/data.mdb
2372kB	10000/store/1085/data.mdb
2372kB	10000/store/109/data.mdb
2372kB	10000/store/172/data.mdb
2372kB	10000/store/254/data.mdb
2372kB	10000/store/263/data.mdb
2372kB	10000/store/430/data.mdb
2372kB	10000/store/5/data.mdb
2372kB	10000/store/614/data.mdb
2372kB	10000/store/618/data.mdb
2376kB	10000/store/1026/data.mdb
2376kB	10000/store/1078/data.mdb
2376kB	10000/store/483/data.mdb
2376kB	10000/store/517/data.mdb
2376kB	10000/store/521/data.mdb
2376kB	10000/store/539/data.mdb
2376kB	10000/store/617/data.mdb
2376kB	10000/store/763/data.mdb
2376kB	10000/store/802/data.mdb
2376kB	10000/store/881/data.mdb
2376kB	10000/store/886/data.mdb
2376kB	10000/store/92/data.mdb
2380kB	10000/store/112/data.mdb
2380kB	10000/store/118/data.mdb
2380kB	10000/store/125/data.mdb
2380kB	10000/store/127/data.mdb
2380kB	10000/store/221/data.mdb
2380kB	10000/store/358/data.mdb
2380kB	10000/store/411/data.mdb
2380kB	10000/store/460/data.mdb
2380kB	10000/store/77/data.mdb
2380kB	10000/store/994/data.mdb
2384kB	10000/store/1044/data.mdb
2384kB	10000/store/236/data.mdb
2384kB	10000/store/274/data.mdb
2384kB	10000/store/323/data.mdb
2384kB	10000/store/391/data.mdb
2384kB	10000/store/404/data.mdb
2384kB	10000/store/426/data.mdb
2384kB	10000/store/567/data.mdb
2384kB	10000/store/650/data.mdb
2384kB	10000/store/658/data.mdb
2384kB	10000/store/907/data.mdb
2384kB	10000/store/90/data.mdb
2388kB	10000/store/1009/data.mdb
2388kB	10000/store/1071/data.mdb
2388kB	10000/store/134/data.mdb
2388kB	10000/store/137/data.mdb
2388kB	10000/store/182/data.mdb
2388kB	10000/store/319/data.mdb
2388kB	10000/store/59/data.mdb
2388kB	10000/store/745/data.mdb
2388kB	10000/store/765/data.mdb
2393kB	10000/store/1049/data.mdb
2393kB	10000/store/1091/data.mdb
2393kB	10000/store/303/data.mdb
2393kB	10000/store/438/data.mdb
2393kB	10000/store/440/data.mdb
2393kB	10000/store/445/data.mdb
2393kB	10000/store/457/data.mdb
2393kB	10000/store/471/data.mdb
2393kB	10000/store/587/data.mdb
2393kB	10000/store/607/data.mdb
2393kB	10000/store/663/data.mdb
2393kB	10000/store/6/data.mdb
2393kB	10000/store/747/data.mdb
2393kB	10000/store/772/data.mdb
2393kB	10000/store/811/data.mdb
2393kB	10000/store/879/data.mdb
2393kB	10000/store/929/data.mdb
2393kB	10000/store/949/data.mdb
2393kB	10000/store/953/data.mdb
2397kB	10000/store/1012/data.mdb
2397kB	10000/store/1018/data.mdb
2397kB	10000/store/1066/data.mdb
2397kB	10000/store/126/data.mdb
2397kB	10000/store/205/data.mdb
2397kB	10000/store/318/data.mdb
2397kB	10000/store/397/data.mdb
2397kB	10000/store/527/data.mdb
2397kB	10000/store/577/data.mdb
2397kB	10000/store/592/data.mdb
2397kB	10000/store/632/data.mdb
2397kB	10000/store/655/data.mdb
2397kB	10000/store/657/data.mdb
2397kB	10000/store/781/data.mdb
2397kB	10000/store/941/data.mdb
2401kB	10000/store/132/data.mdb
2401kB	10000/store/242/data.mdb
2401kB	10000/store/265/data.mdb
2401kB	10000/store/313/data.mdb
2401kB	10000/store/386/data.mdb
2401kB	10000/store/390/data.mdb
2401kB	10000/store/398/data.mdb
2401kB	10000/store/731/data.mdb
2401kB	10000/store/7/data.mdb
2401kB	10000/store/837/data.mdb
2405kB	10000/store/1059/data.mdb
2405kB	10000/store/151/data.mdb
2405kB	10000/store/343/data.mdb
2405kB	10000/store/530/data.mdb
2405kB	10000/store/562/data.mdb
2405kB	10000/store/644/data.mdb
2405kB	10000/store/734/data.mdb
2405kB	10000/store/786/data.mdb
2405kB	10000/store/880/data.mdb
2405kB	10000/store/97/data.mdb
2409kB	10000/store/1004/data.mdb
2409kB	10000/store/241/data.mdb
2409kB	10000/store/342/data.mdb
2409kB	10000/store/58/data.mdb
2409kB	10000/store/661/data.mdb
2409kB	10000/store/68/data.mdb
2409kB	10000/store/762/data.mdb
2409kB	10000/store/806/data.mdb
2409kB	10000/store/919/data.mdb
2413kB	10000/store/1037/data.mdb
2413kB	10000/store/105/data.mdb
2413kB	10000/store/166/data.mdb
2413kB	10000/store/196/data.mdb
2413kB	10000/store/208/data.mdb
2413kB	10000/store/327/data.mdb
2413kB	10000/store/332/data.mdb
2413kB	10000/store/345/data.mdb
2413kB	10000/store/416/data.mdb
2413kB	10000/store/421/data.mdb
2413kB	10000/store/538/data.mdb
2413kB	10000/store/611/data.mdb
2413kB	10000/store/630/data.mdb
2413kB	10000/store/955/data.mdb
2413kB	10000/store/987/data.mdb
2417kB	10000/store/1015/data.mdb
2417kB	10000/store/128/data.mdb
2417kB	10000/store/133/data.mdb
2417kB	10000/store/165/data.mdb
2417kB	10000/store/181/data.mdb
2417kB	10000/store/219/data.mdb
2417kB	10000/store/22/data.mdb
2417kB	10000/store/261/data.mdb
2417kB	10000/store/320/data.mdb
2417kB	10000/store/486/data.mdb
2417kB	10000/store/669/data.mdb
2417kB	10000/store/691/data.mdb
2417kB	10000/store/710/data.mdb
2417kB	10000/store/902/data.mdb
2417kB	10000/store/947/data.mdb
2421kB	10000/store/1101/data.mdb
2421kB	10000/store/177/data.mdb
2421kB	10000/store/249/data.mdb
2421kB	10000/store/302/data.mdb
2421kB	10000/store/356/data.mdb
2421kB	10000/store/373/data.mdb
2421kB	10000/store/452/data.mdb
2421kB	10000/store/561/data.mdb
2421kB	10000/store/674/data.mdb
2421kB	10000/store/748/data.mdb
2421kB	10000/store/74/data.mdb
2425kB	10000/store/153/data.mdb
2425kB	10000/store/169/data.mdb
2425kB	10000/store/246/data.mdb
2425kB	10000/store/707/data.mdb
2425kB	10000/store/755/data.mdb
2425kB	10000/store/869/data.mdb
2425kB	10000/store/904/data.mdb
2425kB	10000/store/960/data.mdb
2429kB	10000/store/1013/data.mdb
2429kB	10000/store/42/data.mdb
2429kB	10000/store/451/data.mdb
2429kB	10000/store/498/data.mdb
2429kB	10000/store/509/data.mdb
2429kB	10000/store/705/data.mdb
2429kB	10000/store/71/data.mdb
2429kB	10000/store/842/data.mdb
2429kB	10000/store/851/data.mdb
2429kB	10000/store/9/data.mdb
2434kB	10000/store/14/data.mdb
2434kB	10000/store/203/data.mdb
2434kB	10000/store/251/data.mdb
2434kB	10000/store/346/data.mdb
2434kB	10000/store/365/data.mdb
2434kB	10000/store/367/data.mdb
2434kB	10000/store/418/data.mdb
2434kB	10000/store/540/data.mdb
2434kB	10000/store/791/data.mdb
2434kB	10000/store/958/data.mdb
2438kB	10000/store/1038/data.mdb
2438kB	10000/store/1043/data.mdb
2438kB	10000/store/1077/data.mdb
2438kB	10000/store/428/data.mdb
2438kB	10000/store/433/data.mdb
2438kB	10000/store/472/data.mdb
2438kB	10000/store/487/data.mdb
2438kB	10000/store/520/data.mdb
2438kB	10000/store/525/data.mdb
2438kB	10000/store/571/data.mdb
2438kB	10000/store/604/data.mdb
2438kB	10000/store/749/data.mdb
2438kB	10000/store/771/data.mdb
2438kB	10000/store/79/data.mdb
2438kB	10000/store/827/data.mdb
2438kB	10000/store/895/data.mdb
2438kB	10000/store/978/data.mdb
2442kB	10000/store/1065/data.mdb
2442kB	10000/store/1099/data.mdb
2442kB	10000/store/116/data.mdb
2442kB	10000/store/400/data.mdb
2442kB	10000/store/50/data.mdb
2442kB	10000/store/628/data.mdb
2442kB	10000/store/841/data.mdb
2446kB	10000/store/1002/data.mdb
2446kB	10000/store/1047/data.mdb
2446kB	10000/store/1050/data.mdb
2446kB	10000/store/1106/data.mdb
2446kB	10000/store/149/data.mdb
2446kB	10000/store/163/data.mdb
2446kB	10000/store/243/data.mdb
2446kB	10000/store/252/data.mdb
2446kB	10000/store/257/data.mdb
2446kB	10000/store/344/data.mdb
2446kB	10000/store/463/data.mdb
2446kB	10000/store/532/data.mdb
2450kB	10000/store/175/data.mdb
2450kB	10000/store/259/data.mdb
2450kB	10000/store/276/data.mdb
2450kB	10000/store/34/data.mdb
2450kB	10000/store/368/data.mdb
2450kB	10000/store/60/data.mdb
2450kB	10000/store/807/data.mdb
2450kB	10000/store/822/data.mdb
2450kB	10000/store/866/data.mdb
2454kB	10000/store/1046/data.mdb
2454kB	10000/store/331/data.mdb
2454kB	10000/store/392/data.mdb
2454kB	10000/store/497/data.mdb
2454kB	10000/store/523/data.mdb
2454kB	10000/store/631/data.mdb
2454kB	10000/store/646/data.mdb
2454kB	10000/store/676/data.mdb
2454kB	10000/store/753/data.mdb
2454kB	10000/store/835/data.mdb
2454kB	10000/store/852/data.mdb
2454kB	10000/store/885/data.mdb
2458kB	10000/store/1034/data.mdb
2458kB	10000/store/121/data.mdb
2458kB	10000/store/293/data.mdb
2458kB	10000/store/389/data.mdb
2458kB	10000/store/422/data.mdb
2458kB	10000/store/468/data.mdb
2458kB	10000/store/484/data.mdb
2458kB	10000/store/501/data.mdb
2458kB	10000/store/589/data.mdb
2458kB	10000/store/616/data.mdb
2458kB	10000/store/662/data.mdb
2458kB	10000/store/709/data.mdb
2458kB	10000/store/712/data.mdb
2458kB	10000/store/878/data.mdb
2458kB	10000/store/94/data.mdb
2458kB	10000/store/980/data.mdb
2462kB	10000/store/115/data.mdb
2462kB	10000/store/152/data.mdb
2462kB	10000/store/240/data.mdb
2462kB	10000/store/250/data.mdb
2462kB	10000/store/326/data.mdb
2462kB	10000/store/355/data.mdb
2462kB	10000/store/44/data.mdb
2462kB	10000/store/516/data.mdb
2462kB	10000/store/569/data.mdb
2462kB	10000/store/685/data.mdb
2462kB	10000/store/724/data.mdb
2462kB	10000/store/857/data.mdb
2462kB	10000/store/862/data.mdb
2462kB	10000/store/868/data.mdb
2462kB	10000/store/893/data.mdb
2466kB	10000/store/1073/data.mdb
2466kB	10000/store/1108/data.mdb
2466kB	10000/store/147/data.mdb
2466kB	10000/store/178/data.mdb
2466kB	10000/store/559/data.mdb
2466kB	10000/store/606/data.mdb
2466kB	10000/store/621/data.mdb
2466kB	10000/store/937/data.mdb
2466kB	10000/store/940/data.mdb
2470kB	10000/store/174/data.mdb
2470kB	10000/store/198/data.mdb
2470kB	10000/store/256/data.mdb
2470kB	10000/store/410/data.mdb
2470kB	10000/store/615/data.mdb
2470kB	10000/store/64/data.mdb
2470kB	10000/store/85/data.mdb
2474kB	10000/store/1051/data.mdb
2474kB	10000/store/1095/data.mdb
2474kB	10000/store/211/data.mdb
2474kB	10000/store/275/data.mdb
2474kB	10000/store/407/data.mdb
2474kB	10000/store/441/data.mdb
2474kB	10000/store/558/data.mdb
2474kB	10000/store/605/data.mdb
2474kB	10000/store/706/data.mdb
2474kB	10000/store/714/data.mdb
2474kB	10000/store/850/data.mdb
2479kB	10000/store/100/data.mdb
2479kB	10000/store/167/data.mdb
2479kB	10000/store/16/data.mdb
2479kB	10000/store/277/data.mdb
2479kB	10000/store/281/data.mdb
2479kB	10000/store/290/data.mdb
2479kB	10000/store/396/data.mdb
2479kB	10000/store/671/data.mdb
2479kB	10000/store/679/data.mdb
2479kB	10000/store/733/data.mdb
2479kB	10000/store/794/data.mdb
2479kB	10000/store/844/data.mdb
2479kB	10000/store/860/data.mdb
2483kB	10000/store/1005/data.mdb
2483kB	10000/store/1030/data.mdb
2483kB	10000/store/385/data.mdb
2483kB	10000/store/447/data.mdb
2483kB	10000/store/489/data.mdb
2483kB	10000/store/492/data.mdb
2483kB	10000/store/547/data.mdb
2483kB	10000/store/570/data.mdb
2483kB	10000/store/642/data.mdb
2483kB	10000/store/782/data.mdb
2483kB	10000/store/922/data.mdb
2483kB	10000/store/93/data.mdb
2483kB	10000/store/972/data.mdb
2483kB	10000/store/981/data.mdb
2487kB	10000/store/408/data.mdb
2487kB	10000/store/889/data.mdb
2487kB	10000/store/999/data.mdb
2491kB	10000/store/1052/data.mdb
2491kB	10000/store/1094/data.mdb
2491kB	10000/store/193/data.mdb
2491kB	10000/store/267/data.mdb
2491kB	10000/store/280/data.mdb
2491kB	10000/store/429/data.mdb
2491kB	10000/store/553/data.mdb
2491kB	10000/store/555/data.mdb
2495kB	10000/store/43/data.mdb
2495kB	10000/store/481/data.mdb
2495kB	10000/store/513/data.mdb
2495kB	10000/store/573/data.mdb
2495kB	10000/store/88/data.mdb
2495kB	10000/store/931/data.mdb
2499kB	10000/store/1041/data.mdb
2499kB	10000/store/1097/data.mdb
2499kB	10000/store/206/data.mdb
2499kB	10000/store/214/data.mdb
2499kB	10000/store/360/data.mdb
2499kB	10000/store/701/data.mdb
2499kB	10000/store/729/data.mdb
2499kB	10000/store/774/data.mdb
2503kB	10000/store/102/data.mdb
2503kB	10000/store/120/data.mdb
2503kB	10000/store/412/data.mdb
2503kB	10000/store/415/data.mdb
2503kB	10000/store/531/data.mdb
2503kB	10000/store/681/data.mdb
2503kB	10000/store/945/data.mdb
2507kB	10000/store/1058/data.mdb
2507kB	10000/store/212/data.mdb
2507kB	10000/store/260/data.mdb
2507kB	10000/store/308/data.mdb
2507kB	10000/store/423/data.mdb
2507kB	10000/store/461/data.mdb
2507kB	10000/store/47/data.mdb
2507kB	10000/store/595/data.mdb
2507kB	10000/store/654/data.mdb
2507kB	10000/store/716/data.mdb
2507kB	10000/store/858/data.mdb
2507kB	10000/store/951/data.mdb
2507kB	10000/store/982/data.mdb
2511kB	10000/store/269/data.mdb
2511kB	10000/store/291/data.mdb
2511kB	10000/store/419/data.mdb
2511kB	10000/store/431/data.mdb
2511kB	10000/store/470/data.mdb
2511kB	10000/store/541/data.mdb
2511kB	10000/store/829/data.mdb
2511kB	10000/store/921/data.mdb
2511kB	10000/store/983/data.mdb
2515kB	10000/store/107/data.mdb
2515kB	10000/store/195/data.mdb
2515kB	10000/store/201/data.mdb
2515kB	10000/store/255/data.mdb
2515kB	10000/store/258/data.mdb
2515kB	10000/store/315/data.mdb
2515kB	10000/store/585/data.mdb
2515kB	10000/store/870/data.mdb
2515kB	10000/store/95/data.mdb
2515kB	10000/store/963/data.mdb
2520kB	10000/store/122/data.mdb
2520kB	10000/store/454/data.mdb
2520kB	10000/store/458/data.mdb
2520kB	10000/store/581/data.mdb
2520kB	10000/store/640/data.mdb
2520kB	10000/store/849/data.mdb
2520kB	10000/store/913/data.mdb
2524kB	10000/store/1083/data.mdb
2524kB	10000/store/13/data.mdb
2524kB	10000/store/350/data.mdb
2524kB	10000/store/46/data.mdb
2524kB	10000/store/502/data.mdb
2524kB	10000/store/51/data.mdb
2524kB	10000/store/678/data.mdb
2524kB	10000/store/967/data.mdb
2524kB	10000/store/996/data.mdb
2528kB	10000/store/1006/data.mdb
2528kB	10000/store/1045/data.mdb
2528kB	10000/store/136/data.mdb
2528kB	10000/store/138/data.mdb
2528kB	10000/store/142/data.mdb
2528kB	10000/store/366/data.mdb
2528kB	10000/store/522/data.mdb
2532kB	10000/store/1105/data.mdb
2532kB	10000/store/148/data.mdb
2532kB	10000/store/171/data.mdb
2532kB	10000/store/338/data.mdb
2532kB	10000/store/455/data.mdb
2532kB	10000/store/627/data.mdb
2532kB	10000/store/680/data.mdb
2532kB	10000/store/912/data.mdb
2536kB	10000/store/101/data.mdb
2536kB	10000/store/194/data.mdb
2536kB	10000/store/39/data.mdb
2536kB	10000/store/442/data.mdb
2536kB	10000/store/598/data.mdb
2536kB	10000/store/717/data.mdb
2536kB	10000/store/76/data.mdb
2536kB	10000/store/83/data.mdb
2540kB	10000/store/533/data.mdb
2540kB	10000/store/84/data.mdb
2540kB	10000/store/873/data.mdb
2544kB	10000/store/1014/data.mdb
2544kB	10000/store/229/data.mdb
2544kB	10000/store/557/data.mdb
2544kB	10000/store/582/data.mdb
2544kB	10000/store/740/data.mdb
2544kB	10000/store/776/data.mdb
2544kB	10000/store/783/data.mdb
2544kB	10000/store/82/data.mdb
2548kB	10000/store/1036/data.mdb
2548kB	10000/store/304/data.mdb
2548kB	10000/store/519/data.mdb
2548kB	10000/store/619/data.mdb
2548kB	10000/store/638/data.mdb
2548kB	10000/store/797/data.mdb
2548kB	10000/store/831/data.mdb
2548kB	10000/store/989/data.mdb
2552kB	10000/store/244/data.mdb
2552kB	10000/store/292/data.mdb
2552kB	10000/store/956/data.mdb
2556kB	10000/store/63/data.mdb
2560kB	10000/store/1024/data.mdb
2560kB	10000/store/209/data.mdb
2560kB	10000/store/403/data.mdb
2560kB	10000/store/409/data.mdb
2560kB	10000/store/41/data.mdb
2560kB	10000/store/474/data.mdb
2560kB	10000/store/584/data.mdb
2560kB	10000/store/98/data.mdb
2565kB	10000/store/1048/data.mdb
2565kB	10000/store/845/data.mdb
2569kB	10000/store/204/data.mdb
2569kB	10000/store/2/data.mdb
2569kB	10000/store/317/data.mdb
2569kB	10000/store/456/data.mdb
2569kB	10000/store/477/data.mdb
2569kB	10000/store/546/data.mdb
2569kB	10000/store/700/data.mdb
2573kB	10000/store/130/data.mdb
2573kB	10000/store/168/data.mdb
2573kB	10000/store/324/data.mdb
2573kB	10000/store/335/data.mdb
2573kB	10000/store/357/data.mdb
2573kB	10000/store/836/data.mdb
2573kB	10000/store/839/data.mdb
2573kB	10000/store/950/data.mdb
2573kB	10000/store/99/data.mdb
2577kB	10000/store/278/data.mdb
2577kB	10000/store/284/data.mdb
2577kB	10000/store/496/data.mdb
2577kB	10000/store/741/data.mdb
2577kB	10000/store/87/data.mdb
2577kB	10000/store/979/data.mdb
2581kB	10000/store/103/data.mdb
2581kB	10000/store/199/data.mdb
2581kB	10000/store/225/data.mdb
2581kB	10000/store/238/data.mdb
2581kB	10000/store/287/data.mdb
2581kB	10000/store/813/data.mdb
2581kB	10000/store/838/data.mdb
2581kB	10000/store/874/data.mdb
2585kB	10000/store/1028/data.mdb
2585kB	10000/store/183/data.mdb
2585kB	10000/store/19/data.mdb
2585kB	10000/store/222/data.mdb
2585kB	10000/store/231/data.mdb
2585kB	10000/store/234/data.mdb
2585kB	10000/store/803/data.mdb
2585kB	10000/store/948/data.mdb
2589kB	10000/store/301/data.mdb
2589kB	10000/store/321/data.mdb
2589kB	10000/store/374/data.mdb
2589kB	10000/store/462/data.mdb
2589kB	10000/store/667/data.mdb
2593kB	10000/store/216/data.mdb
2593kB	10000/store/26/data.mdb
2593kB	10000/store/449/data.mdb
2593kB	10000/store/730/data.mdb
2597kB	10000/store/117/data.mdb
2597kB	10000/store/218/data.mdb
2597kB	10000/store/480/data.mdb
2597kB	10000/store/4/data.mdb
2597kB	10000/store/767/data.mdb
2597kB	10000/store/997/data.mdb
2601kB	10000/store/298/data.mdb
2601kB	10000/store/352/data.mdb
2601kB	10000/store/49/data.mdb
2606kB	10000/store/1010/data.mdb
2606kB	10000/store/268/data.mdb
2606kB	10000/store/420/data.mdb
2606kB	10000/store/576/data.mdb
2606kB	10000/store/664/data.mdb
2606kB	10000/store/975/data.mdb
2610kB	10000/store/12/data.mdb
2610kB	10000/store/266/data.mdb
2610kB	10000/store/439/data.mdb
2610kB	10000/store/511/data.mdb
2610kB	10000/store/798/data.mdb
2610kB	10000/store/968/data.mdb
2614kB	10000/store/273/data.mdb
2614kB	10000/store/279/data.mdb
2614kB	10000/store/379/data.mdb
2614kB	10000/store/711/data.mdb
2618kB	10000/store/131/data.mdb
2618kB	10000/store/150/data.mdb
2622kB	10000/store/220/data.mdb
2622kB	10000/store/24/data.mdb
2622kB	10000/store/537/data.mdb
2622kB	10000/store/665/data.mdb
2626kB	10000/store/1027/data.mdb
2626kB	10000/store/25/data.mdb
2626kB	10000/store/377/data.mdb
2626kB	10000/store/432/data.mdb
2630kB	10000/store/444/data.mdb
2634kB	10000/store/119/data.mdb
2634kB	10000/store/139/data.mdb
2634kB	10000/store/184/data.mdb
2634kB	10000/store/329/data.mdb
2634kB	10000/store/641/data.mdb
2638kB	10000/store/1063/data.mdb
2638kB	10000/store/110/data.mdb
2642kB	10000/store/162/data.mdb
2647kB	10000/store/143/data.mdb
2647kB	10000/store/179/data.mdb
2647kB	10000/store/188/data.mdb
2647kB	10000/store/578/data.mdb
2651kB	10000/store/113/data.mdb
2651kB	10000/store/55/data.mdb
2655kB	10000/store/32/data.mdb
2655kB	10000/store/359/data.mdb
2655kB	10000/store/785/data.mdb
2659kB	10000/store/73/data.mdb
2663kB	10000/store/185/data.mdb
2667kB	10000/store/510/data.mdb
2671kB	10000/store/871/data.mdb
2675kB	10000/store/145/data.mdb
2675kB	10000/store/28/data.mdb
2675kB	10000/store/361/data.mdb
2675kB	10000/store/643/data.mdb
2675kB	10000/store/954/data.mdb
2679kB	10000/store/123/data.mdb
2679kB	10000/store/437/data.mdb
2679kB	10000/store/817/data.mdb
2679kB	10000/store/855/data.mdb
2683kB	10000/store/579/data.mdb
2692kB	10000/store/812/data.mdb
2692kB	10000/store/932/data.mdb
2692kB	10000/store/974/data.mdb
2696kB	10000/store/1042/data.mdb
2696kB	10000/store/48/data.mdb
2700kB	10000/store/248/data.mdb
2704kB	10000/store/232/data.mdb
2704kB	10000/store/45/data.mdb
2708kB	10000/store/1055/data.mdb
2712kB	10000/store/189/data.mdb
2712kB	10000/store/29/data.mdb
2712kB	10000/store/985/data.mdb
2716kB	10000/store/908/data.mdb
2720kB	10000/store/235/data.mdb
2720kB	10000/store/31/data.mdb
2724kB	10000/store/272/data.mdb
2724kB	10000/store/568/data.mdb
2728kB	10000/store/11/data.mdb
2728kB	10000/store/467/data.mdb
2728kB	10000/store/914/data.mdb
2733kB	10000/store/191/data.mdb
2733kB	10000/store/588/data.mdb
2737kB	10000/store/1019/data.mdb
2741kB	10000/store/1029/data.mdb
2741kB	10000/store/8/data.mdb
2749kB	10000/store/30/data.mdb
2749kB	10000/store/575/data.mdb
2749kB	10000/store/801/data.mdb
2753kB	10000/store/283/data.mdb
2753kB	10000/store/75/data.mdb
2761kB	10000/store/305/data.mdb
2765kB	10000/store/1057/data.mdb
2769kB	10000/store/309/data.mdb
2769kB	10000/store/369/data.mdb
2773kB	10000/store/925/data.mdb
2773kB	10000/store/962/data.mdb
2778kB	10000/store/612/data.mdb
2790kB	10000/store/23/data.mdb
2790kB	10000/store/859/data.mdb
2794kB	10000/store/210/data.mdb
2810kB	10000/store/732/data.mdb
2814kB	10000/store/542/data.mdb
2892kB	10000/store/230/data.mdb
2905kB	10000/store/942/data.mdb
4285kB	10000/store/917/data.mdb
4289kB	10000/store/927/data.mdb
4297kB	10000/store/843/data.mdb
4383kB	10000/store/564/data.mdb
4436kB	10000/store/1/data.mdb
4465kB	10000/store/769/data.mdb
4465kB	10000/store/909/data.mdb
4486kB	10000/store/768/data.mdb
4502kB	10000/store/810/data.mdb
4559kB	10000/store/916/data.mdb
4580kB	10000/store/469/data.mdb
4641kB	10000/store/504/data.mdb
4649kB	10000/store/337/data.mdb
4764kB	10000/store/809/data.mdb
4768kB	10000/store/887/data.mdb
4842kB	10000/store/652/data.mdb

"""

==> figs/fig_gen_1000blocos_segmentos_variaveis.py <==
import matplotlib.pyplot as plt                                                                              
import numpy as np
x = [10,20,50,100,250] #,200,500,1000,5000, 10000]
y= [8.590,19.280,51.074,104.354, 241.329] # Segment Size
z= [944.595,1001.350,1016.214,995.541,923.985] #Global Storage Size
#mk2 = [5.530,5.534,5.641,5.612,5.506,5.395,5.256,5.645]

x=np.asarray(x)
y=np.asarray(y)
z=np.asarray(z)
#mk2=np.asarray(mk2)

plt.plot(x,y,'-or',label='Segment Size')
plt.plot(x,z,'-ob',label='Global Storage Size')
plt.axhline(y=857.750, color='g', linestyle='--',label="Unsegmented baseline")
#plt.plot(x,mk2,'-og',label='Second segmentation approach')

plt.legend()
plt.ylabel('Size of the blockchain [mBytes]')
plt.xlabel('Segmentation Value')
plt.grid(True)
plt.savefig("out_numb_segs.pdf",bbox_inches="tight")
#plt.show()

# \du ?0*/store/10/data.mdb  -BMB | sort -h


"""
Segment Size (Size required by normal nodes):
8.348kB	10/store/4/data.mdb
19.293kB	20/store/4/data.mdb
51.446kB	50/store/4/data.mdb
104.612kB	100/store/4/data.mdb
241.329kB	250/store/4/data.mdb
"""

"""
Global Storage Size ( Size required by cold storage nodes):
->\du -s ?0*/store/ 250/store/  -BKB | sort -h
823.985kB	250/store/
944.595kB	10/store/
995.541kB	100/store/
1.001.350kB	20/store/
1.016.214kB	50/store/


\du -s exp_tamanho/experiment-results/unsegment-results/1000 -BKB | sort -h 
85750kB	exp_tamanho/experiment-results/unsegment-results/1000
"""
